The Dynamic Articulatory Model DYNARTmo: Dynamic Movement Generation and Speech Gestures

This paper describes the current implementation of the dynamic articulatory model DYNARTmo, which generates continuous articulator movements based on the concept of speech gestures and a corresponding gesture score. The model provides a neurobiologically inspired computational framework for simulating the hierarchical control of speech production from linguistic representation to articulatory-acoustic realization. We present the structure of the gesture inventory, the coordination of gestures in the gesture score, and their translation into continuous articulator trajectories controlling the DYNARTmo vocal tract model.

==> py_code/gestures_and_trajectories/demo_ka_lex.py <==
# demo_pa_lex.py
import matplotlib.pyplot as plt
from simple_gestures import grid_time, render_params_dynamics
from score_builder import build_score

# Zeitraster länger, um Ausklingen zu sehen
t_msec = grid_time(0.0, 300.0, dt_msec=5.0)

# Welche Parameter geplottet werden
param_keys = ["vocHeight", "vocFront", "lipsClosing", "tipHeight", "dorsHeight"]
baselines = {k: 0.0 for k in param_keys}

# --- Silbe /pa/ als Score ---
# lab_full_closing (≈/p/) ab 20 ms, voc_aa (≈/a/) ab 30 ms → Overlap passt
pairs = [
    ("dors_full_closing", 20.0),
    ("voc_uu",           30.0),
]
gestures = build_score(pairs)

# Integration (Neutral-Gesten ziehen außerhalb zurück auf 0)
traj, acts = render_params_dynamics(
    t_msec, gestures, param_keys, baselines=baselines,
    tau_msec=30.0,
    # Neutral-Defaults (wie zuvor empfohlen)
    neutral_flank_ms=20.0,
    neutral_pull_vowel=1.0,
    neutral_pull_cons=1.6,
)

# Plot
fig, axes = plt.subplots(len(param_keys), 1, figsize=(10, 10), sharex=True)
for ax, key in zip(axes, param_keys):
    ax.plot(t_msec, traj[key], label=key)
    # zeige NUR die linguistischen Aktivierungen (Neutral bleibt unsichtbar)
    for g_name, a in acts.get(key, []):
        ax.plot(t_msec, a, linestyle="--", label=f"act: {g_name}")
    ax.set_ylabel(key); ax.grid(True); ax.legend(loc="center right")
axes[-1].set_xlabel("t [msec]")
plt.tight_layout(); plt.show()

==> py_code/gestures_and_trajectories/demo_pai_lex.py <==
# demo_pai_lex.py
import matplotlib.pyplot as plt
from simple_gestures import grid_time, render_params_dynamics
from score_builder import build_score

# längeres Fenster, damit Rückkehr zur Neutralstellung sichtbar bleibt
t_msec = grid_time(0.0, 350.0, dt_msec=5.0)

param_keys = ["vocHeight", "vocFront", "lipsClosing", "tipHeight", "dorsHeight"]
baselines = {k: 0.0 for k in param_keys}

# Silbe "pai": labial closure + Vokal /a/ + später /i/
pairs = [
    ("lab_full_closing", 20.0),  # ≈ /p/
    ("voc_aa",           60.0),  # /a/ früh → Overlap mit /p/
    ("voc_ii",          190.0),  # /i/ startet VOR Ende von /a/  → Cut-over auf vocHeight & vocFront
]
gestures = build_score(pairs)

traj, acts = render_params_dynamics(
    t_msec, gestures, param_keys, baselines=baselines,
    tau_msec=30.0,
    neutral_flank_ms=20.0,
    neutral_pull_vowel=1.0,
    neutral_pull_cons=1.6,
)

# Plot
fig, axes = plt.subplots(len(param_keys), 1, figsize=(10, 11), sharex=True)
for ax, key in zip(axes, param_keys):
    ax.plot(t_msec, traj[key], label=key)
    # Zeige NUR linguistische Aktivierungen (die sind bereits cut-over-getrimmt)
    for g_name, a in acts.get(key, []):
        ax.plot(t_msec, a, linestyle="--", label=f"act: {g_name}")
    ax.set_ylabel(key); ax.grid(True); ax.legend(loc="center right")
axes[-1].set_xlabel("t [msec]")
plt.tight_layout(); plt.show()

==> py_code/gestures_and_trajectories/gesture_lexicon.py <==
# gesture_lexicon.py
from __future__ import annotations
from dataclasses import dataclass
from typing import Dict, List, Tuple
from simple_gestures import SimpleGesture as G

@dataclass(frozen=True)
class GestureTemplate:
    name: str
    targets: Dict[str, float]   # z.B. {"vocHeight": -800, "vocFront": +500}
    duration_ms: float          # Gesamtdauer
    onset_ms: float             # Anstiegsflanke (cos)
    offset_ms: float            # Abfallflanke (cos)
    pull: float                 # Stärke/Einfluss

    def instantiate(self, start_ms: float) -> G:
        return G(
            name=self.name,
            targets=self.targets,
            start_ms=start_ms,
            end_ms=start_ms + self.duration_ms,
            onset_ms=self.onset_ms,
            offset_ms=self.offset_ms,
            pull=self.pull,
        )

# --- Defaults/Targets laut deiner Spezifikation ---

# Konsonanten: volle Schließgeste (100 ms, on/off = 20 ms), Pull eher kräftig
LAB_FULL_CLOSING = GestureTemplate(
    name="lab_full_closing",
    targets={"lipsClosing": 1100.0},
    duration_ms=100.0, onset_ms=20.0, offset_ms=20.0,
    pull=1.6,
)

API_FULL_CLOSING = GestureTemplate(
    name="api_full_closing",
    targets={"tipHeight": 1100.0},
    duration_ms=100.0, onset_ms=20.0, offset_ms=20.0,
    pull=1.6,
)

DORS_FULL_CLOSING = GestureTemplate(
    name="dors_full_closing",
    targets={"dorsHeight": 1100.0},
    duration_ms=100.0, onset_ms=20.0, offset_ms=20.0,
    pull=1.6,
)

# Vokale: Dauer 150 ms (oder 115 ms, hier 150), on/off = 20 ms, Pull sanfter
VOC_AA = GestureTemplate(
    name="voc_aa",
    targets={"vocHeight": -800.0, "vocFront": +200.0},
    duration_ms=150.0, onset_ms=20.0, offset_ms=20.0,
    pull=1.0,
)

VOC_II = GestureTemplate(
    name="voc_ii",
    targets={"vocHeight": +900.0, "vocFront": +1000.0},
    duration_ms=150.0, onset_ms=20.0, offset_ms=20.0,
    pull=1.0,
)

VOC_UU = GestureTemplate(
    name="voc_uu",
    targets={"vocHeight": +800.0, "vocFront": -900.0},
    duration_ms=150.0, onset_ms=20.0, offset_ms=20.0,
    pull=1.0,
)

# Nach Name zugreifbar:
LEXICON: Dict[str, GestureTemplate] = {
    "lab_full_closing": LAB_FULL_CLOSING,
    "api_full_closing": API_FULL_CLOSING,
    "dors_full_closing": DORS_FULL_CLOSING,
    "voc_aa": VOC_II.__class__(**VOC_AA.__dict__),  # deep-ish copy
    "voc_ii": VOC_II,
    "voc_uu": VOC_UU,
}

==> py_code/gestures_and_trajectories/gesture_scores_simple.py <==
# gesture_scores_simple.py
from __future__ import annotations
from typing import List, Dict
from simple_gestures import SimpleGesture as G

def score_cv_pa(
    t0: float = 0.0,
    # /p/ (lipsClosing)
    p_start: float = 20.0, p_end: float = 120.0, p_onset: float = 20.0, p_offset: float = 20.0,
    p_target_lips: float = 1100.0, p_pull: float = 1.6,
    # /a/ (vocHeight + vocFront)
    a_start: float = 55.0, a_end: float = 170.0, a_onset: float = 20.0, a_offset: float = 20.0,
    a_target_height: float = -800.0, a_target_front: float = +500.0, a_pull: float = 1.0,
) -> List[G]:
    """
    CV = /pa/: /p/ treibt lipsClosing, /a/ treibt vocHeight und vocFront parallel.
    Zeiten/Targets/Pulls frei justierbar.
    """
    g: List[G] = []

    # /p/ → nur lipsClosing
    g.append(G(
        name="C:/p/ lips close",
        targets={"lipsClosing": p_target_lips},
        start_ms=t0 + p_start, end_ms=t0 + p_end,
        onset_ms=p_onset, offset_ms=p_offset,
        pull=p_pull
    ))

    # /a/ → vocHeight UND vocFront
    g.append(G(
        name="V:/a/",
        targets={
            "vocHeight": a_target_height,
            "vocFront":  a_target_front,
        },
        start_ms=t0 + a_start, end_ms=t0 + a_end,
        onset_ms=a_onset, offset_ms=a_offset,
        pull=a_pull
    ))

    return g

==> py_code/gestures_and_trajectories/score_builder.py <==
# score_builder.py
from __future__ import annotations
from typing import List, Tuple
from simple_gestures import SimpleGesture as G
from gesture_lexicon import LEXICON

def build_score(pairs: List[Tuple[str, float]]) -> List[G]:
    """
    pairs: Liste [(gesture_name, start_ms), ...]
    nimmt Templates aus dem LEXICON und instanziiert mit Startzeit.
    """
    gestures: List[G] = []
    for name, t0 in pairs:
        tmpl = LEXICON.get(name)
        if tmpl is None:
            raise KeyError(f"Gesture '{name}' nicht im LEXICON.")
        gestures.append(tmpl.instantiate(t0))
    return gestures

==> py_code/gestures_and_trajectories/simple_gestures.py <==
# simple_gestures.py
from __future__ import annotations
import numpy as np
from dataclasses import dataclass
from typing import Dict, List, Iterable, Tuple

Array = np.ndarray

# Targets global skalieren: z.B. 1100 -> 1.1, -800 -> -0.8
TARGET_SCALE = 1.0 / 1000.0

VOWEL_PARAMS = {"vocHeight", "vocFront"}            # für Neutral-Pull (Vokal)
CONSONANT_PARAMS = {"lipsClosing", "tipHeight", "dorsHeight"}  # für Neutral-Pull (Konsonant)

def trapezoid_cos(t: Array, start_ms: float, end_ms: float,
                  onset_ms: float, offset_ms: float) -> Array:
    t = t.astype(float)
    a = np.zeros_like(t, dtype=float)
    if end_ms <= start_ms:
        return a
    onset_ms  = max(onset_ms, 0.0)
    offset_ms = max(offset_ms, 0.0)
    plateau_start = start_ms + onset_ms
    plateau_end   = end_ms   - offset_ms
    if plateau_end < plateau_start:
        # Fallback auf Cos-Glocke über [start,end]
        u = (t - start_ms) / max(end_ms - start_ms, 1e-9)
        seg = (u >= 0.0) & (u <= 1.0)
        a[seg] = 0.5 * (1.0 - np.cos(2.0 * np.pi * u[seg]))
        return a
    # Onset
    if onset_ms > 0.0:
        m = (t >= start_ms) & (t < plateau_start)
        u = (t[m] - start_ms) / onset_ms
        a[m] = 0.5 * (1.0 - np.cos(np.pi * u))
    # Plateau
    m = (t >= plateau_start) & (t < plateau_end)
    a[m] = 1.0
    # Offset
    if offset_ms > 0.0:
        m = (t >= plateau_end) & (t < end_ms)
        u = (t[m] - plateau_end) / offset_ms
        a[m] = 0.5 * (1.0 + np.cos(np.pi * u))
    return a

@dataclass(frozen=True)
class SimpleGesture:
    """
    Eine Geste, die MEHRERE Control-Parameter gleichzeitig treiben kann.
    targets: dict {param_key -> unskalierter target-Wert}
    pull   : Stärke/Einfluss dieser Geste (dimensionslos, >0)
    """
    name: str
    targets: Dict[str, float]     # z.B. {"vocHeight": -800, "vocFront": +500}
    start_ms: float
    end_ms: float
    onset_ms: float
    offset_ms: float
    pull: float = 1.0

    def activation(self, t_msec: Array) -> Array:
        return trapezoid_cos(t_msec, self.start_ms, self.end_ms, self.onset_ms, self.offset_ms)

def _build_neutral_activation_for_param(
    t: Array,
    active_bin: Array,
    flank_ms: float
) -> Array:
    """
    Erzeugt für 'aktive Lücken' (active_bin==0) Cos-Trapez-Segmente mit flank_ms On/Off.
    active_bin: 1 = es gibt mind. eine Foreground-Geste; 0 = keine.
    """
    aneut = np.zeros_like(t, dtype=float)
    N = len(t)
    i = 0
    while i < N:
        if active_bin[i] == 1:
            i += 1
            continue
        # Beginn einer neutralen Phase
        start_idx = i
        while i < N and active_bin[i] == 0:
            i += 1
        end_idx = i  # exclusive
        start_ms = t[start_idx]
        end_ms = t[end_idx-1] if end_idx > start_idx else t[start_idx]
        # Cos-Trapez über dieses Intervall
        aneut += trapezoid_cos(t, start_ms, end_ms, flank_ms, flank_ms)
    # Clampen auf [0,1]
    return np.clip(aneut, 0.0, 1.0)

def render_params_dynamics(
    t_msec: Array,
    gestures: Iterable[SimpleGesture],
    param_keys: Iterable[str],
    baselines: Dict[str, float] | None = None,
    tau_msec: float = 30.0,
    neutral_flank_ms: float = 20.0,
    neutral_pull_vowel: float = 1.0,
    neutral_pull_cons: float = 1.6,
    use_cutover: bool = True,   # <<< globaler Schalter: hart=True, weich=False
) -> Tuple[Dict[str, Array], Dict[str, List[Tuple[str, Array]]]]:

    t = t_msec.astype(float)
    dt = np.diff(t, prepend=t[0])
    keys = list(param_keys)

    # Startwerte
    y: Dict[str, Array] = {k: np.zeros_like(t, dtype=float) for k in keys}
    for k in keys:
        y[k][:] = (baselines or {}).get(k, 0.0)




    # --- Hilfsfunktionen für Aktivierungen ---
    def activation_full(g: SimpleGesture, t: Array) -> Array:
        return g.activation(t)

    def activation_no_offset(g: SimpleGesture, t: Array) -> Array:
        a = g.activation(t)
        plateau_end = g.end_ms - g.offset_ms
        a = a.copy()
        a[t >= plateau_end] = 0.0
        return a

    # --- 1) Gesten sammeln (pro Parameter: volle und offset-trunkierte Aktivierung) ---
    # per_param[k] -> List[(gesture, a_full, a_noff)]
    per_param: Dict[str, List[Tuple[SimpleGesture, Array, Array]]] = {k: [] for k in keys}
    for g in gestures:
        a_full = activation_full(g, t)
        a_noff = activation_no_offset(g, t)
        for k in g.targets.keys():
            if k in per_param:
                per_param[k].append((g, a_full, a_noff))

    # Für Plot-Legende (nur linguistische, keine Neutral)
    acts: Dict[str, List[Tuple[str, Array]]] = {k: [] for k in keys}

    # by_key[k] trägt die "wirksamen" Beiträge in die Integration:
    # List[(name, a_eff(t), tgt_eff (float|Array), pull_eff (float|Array))]
    by_key: Dict[str, List[Tuple[str, Array, object, object]]] = {k: [] for k in keys}

    # --- 2) pro Parameter: Cut-over (hart) ODER Blending (weich) vorbereiten ---
    for k in keys:
        if not per_param[k]:
            continue

        # Legende: volle Aktivierungen der linguistischen Gesten anzeigen
        for (g, a_full, _a_noff) in per_param[k]:
            if not any(name == g.name for name, _ in acts[k]):
                acts[k].append((g.name, a_full))

        # Nach Startzeit sortieren (für Cut-over)
        per_param[k].sort(key=lambda tup: tup[0].start_ms)

        if use_cutover:
            # Einzelgesten wirken; am eigenen Offset und am Start der nächsten Geste kappen
            for idx, (g, _a_full, a_noff) in enumerate(per_param[k]):
                a_eff = a_noff.copy()  # Offset bereits entfernt
                if idx + 1 < len(per_param[k]):
                    next_start = per_param[k][idx + 1][0].start_ms
                    a_eff[t >= next_start] = 0.0
                if np.any(a_eff > 0.0):
                    tgt = (g.targets[k]) * TARGET_SCALE
                    by_key[k].append((g.name, a_eff, float(tgt), float(max(g.pull, 0.0))))
        else:
            # Weiches Blending: baue eine "virtuelle Misch-Geste" aus allen parallelen Gesten
            A_list, T_list, P_list = [], [], []
            for (g, a_full, _a_noff) in per_param[k]:
                A_list.append(a_full)                            # (T,)
                T_list.append((g.targets[k]) * TARGET_SCALE)     # scalar
                P_list.append(float(max(g.pull, 0.0)))           # scalar

            A = np.stack(A_list, axis=0)            # (G, T)
            sumA = np.sum(A, axis=0)                # (T,)
            eps = 1e-12
            weights = np.where(sumA > eps, A / (sumA + eps), 0.0)   # (G, T)

            T_arr = np.array(T_list, dtype=float)[:, None]          # (G,1)
            P_arr = np.array(P_list, dtype=float)[:, None]          # (G,1)

            tgt_eff = np.sum(weights * T_arr, axis=0)               # (T,)
            pull_eff = np.sum(weights * P_arr, axis=0)              # (T,)
            act_eff = np.clip(sumA, 0.0, 1.0)                       # (T,) – Kappung bei 1.0

            if np.any(act_eff > 0.0):
                by_key[k].append(("[blend]", act_eff, tgt_eff, pull_eff))

    # --- 3) Neutral-Gesten über Lücken bestimmen ---
    # active_bin bestimmt, WO Neutral wirkt:
    # - use_cutover=True  → benutze die *effektiven* Aktivierungen (a_eff aus by_key)
    # - use_cutover=False → benutze die *offset-trunkierten* linguistischen Aktivierungen (a_noff),
    #                       damit Neutral bereits ab Plateau-Ende greift
    for k in keys:
        # baue Stapel linguistischer Aktivierungen je nach Modus
        if use_cutover:
            # aus by_key alle Nicht-Neutralen nehmen (a_eff)
            a_list = [a for (name, a, _t, _p) in by_key[k] if name != "[neutral]"]
        else:
            # aus per_param die a_noff (Offset entfernt)
            a_list = [a_noff for (_g, _a_full, a_noff) in per_param[k]]

        if len(a_list) > 0:
            a_stack = np.stack(a_list, axis=0)
            active_bin = (np.max(a_stack, axis=0) > 0.0).astype(np.int8)
        else:
            active_bin = np.zeros_like(t, dtype=np.int8)

        a_neutral = _build_neutral_activation_for_param(t, active_bin, neutral_flank_ms)
        if np.any(a_neutral > 0.0):
            pull_neutral = neutral_pull_vowel if k in VOWEL_PARAMS else neutral_pull_cons
            by_key[k].append(("[neutral]", a_neutral, 0.0, float(pull_neutral)))

    # --- 4) Zeitintegration (unterstützt jetzt konstante ODER zeitvariierende Targets/Pulls) ---
    eps = 1e-12
    tau = max(tau_msec, 1e-6)

    for k in keys:
        if not by_key[k]:
            continue
        for n in range(1, len(t)):
            W = 0.0
            num = 0.0
            for (_name, a, tgt, pull) in by_key[k]:
                a_n = float(a[n])
                # erlaube scalar ODER array für tgt/pull:
                pull_n = float(pull[n]) if isinstance(pull, np.ndarray) else float(pull)
                tgt_n  = float(tgt[n])  if isinstance(tgt,  np.ndarray) else float(tgt)
                w = a_n * pull_n
                W   += w
                num += w * tgt_n
            if W > eps:
                T_mix = num / (W + eps)
                alpha = 1.0 - np.exp(-(dt[n] / tau))
                y[k][n] = y[k][n-1] + alpha * W * (T_mix - y[k][n-1])
            else:
                y[k][n] = y[k][n-1]

    return y, acts

def grid_time(t_start_msec: float, t_end_msec: float, dt_msec: float = 5.0) -> Array:
    n = int(np.floor((t_end_msec - t_start_msec) / dt_msec)) + 1
    return np.linspace(t_start_msec, t_end_msec, n)
